Deconvolution of High-Dimensional Mixtures via Boosting, with Application to Diffusion-Weighted MRI of Human Brain

Diffusion-weighted magnetic resonance imaging (DWI) and fiber tractography are the only methods to measure the structure of the white matter in the living human brain. The diffusion signal has been modelled as the combined contribution from many individual fascicles of nerve fibers passing through each location in the white matter. Typically, this is done via basis pursuit, but estimation of the exact directions is limited due to discretization. The difficulties inherent in modeling DWI data are shared by many other problems involving fitting non-parametric mixture models. Ekanadaham et al. proposed an approach, continuous basis pursuit, to overcome discretization error in the 1-dimensional case (e.g., spike-sorting). Here, we propose a more general algorithm that fits mixture models of any dimensionality without discretization. Our algorithm uses the principles of L2-boost, together with refitting of the weights and pruning of the parameters. The addition of these steps to L2-boost both accelerates the algorithm and assures its accuracy. We refer to the resulting algorithm as elastic basis pursuit, or EBP, since it expands and contracts the active set of kernels as needed. We show that in contrast to existing approaches to fitting mixtures, our boosting framework (1) enables the selection of the optimal bias-variance tradeoff along the solution path, and (2) scales with high-dimensional problems. In simulations of DWI, we find that EBP yields better parameter estimates than a non-negative least squares (NNLS) approach, or the standard model used in DWI, the tensor model, which serves as the basis for diffusion tensor imaging (DTI). We demonstrate the utility of the method in DWI data acquired in parts of the brain containing crossings of multiple fascicles of nerve fibers.

==> nips_ebp_2014/dwi/GridSphere/GridSphere/AreBadValues.m <==
function areBadVals = AreBadValues(A)
% Only returns true for bad array elements.
% Bad array elements include Inf (infinity), NA (missing), and NaN (not a
% number).
% 
%    usage: areBadVals = AreBadValues(A)
    
    areBadVals = ~isfinite(A);
    % Inf, NA, and NaN are non-finite values.
    
end

==> nips_ebp_2014/dwi/GridSphere/GridSphere/AreEqual.m <==
function areEqual = AreEqual(ones, twos)
% Returns true if and only if the given doubles are equal.
% Compares the given arrays element-wise.  Unless extended computation has
% produced large errors or extremely dense sets of numbers are involved, doubles
% separated by values close to the machine precision usually differ only because
% of rounding errors.  These values can be considered equal.  If you are
% comparing scalars and are concerned about efficiency, use Equals instead.
% 
%    usage: areEqual = AreEqual(ones, twos)
    
    TOLERANCE_FACTOR = 32;
    % The largest multiple of the machine tolerance that should be considered a
    % rounding error rather than a substantive distinction.  If this value is
    % too large, then an excessively broad range of values will be considered
    % equal.  If this value is too small, then an excessively small range of
    % values will be considered equal.
    
    maxMagnitudes = max(abs(ones), abs(twos));
    % For each pair of corresponding elements, find the larger of their
    % magnitudes.
    
    tolerance = TOLERANCE_FACTOR * arrayfun(@eps, maxMagnitudes);
    % For each pair of elements in the arrays, find the tolerance within which
    % two doubles should be considered equal.  The built-in function eps returns
    % the machine tolerance, but can only operate on scalars, not arrays, so it
    % must be called with arrayfun.
    
    areEqual = AreWithin(ones, twos, tolerance);
    % Determine whether the doubles are close enough to be considered equal.
    
end

==> nips_ebp_2014/dwi/GridSphere/GridSphere/AreWithin.m <==
function areWithin = AreWithin(ones, twos, tolerance)
% Returns true if and only if the two values lie within the given tolerance.
% ones and twos may be arrays, in which case they are compared element-wise.
% 
%    usage: areWithin = AreWithin(ones, twos, tolerance)
    
    areWithin = (abs(ones - twos) <= tolerance);
    % abs(ones - twos) is the separation between the values.
    
end

==> nips_ebp_2014/dwi/GridSphere/GridSphere/Cartesian2Spherical.m <==
function [latsInDegrees, longsInDegrees] = Cartesian2Spherical(Xs, Ys, Zs)
% Converts Cartesian coordinates to latitudes and longitudes.
% Cartesian coordinates should lie on a unit sphere.  The origin of the
% coordinate system is at the center of the sphere.  The positive x-axis passes
% through 0 degrees longitude, the positive y-axis passes through +90 degrees
% longitude, and the positive z-axis passes through +90 degrees latitude.
% Latitude and longitude are given in degrees with latitudes of [-90, 90] and
% longitudes of (-180, 180].  The point (0, 0, 0) at the center of the sphere is
% defined to have a latitude and longitude of NaN (not a number).  Refer to
% http://www.geomidpoint.com/calculation.html for more information.
% 
%    usage: [latsInDegrees, longsInDegrees] = Cartesian2Spherical(Xs, Ys, Zs)
    
    latsInDegrees = asind(Zs ./ realsqrt((Xs .^ 2) + (Ys .^ 2) + (Zs .^ 2)));
    
    centers = AreBadValues(latsInDegrees);
    % Create a mask for points for which division by zero occurred.  These
    % points correspond to the center of the sphere.
    
    latsInDegrees(centers) = NaN;
    % Overwrite whatever bad value indicator (i.e., NaN + NaNi) resided in these
    % points with the more appropriate indiciator, NaN (not a number).
    
    longsInDegrees = Radians2Degrees(atan2(Ys, Xs));
    
    longsInDegrees(centers) = NaN;
    % Overwrite the longitude values corresponding to bad longitude values with
    % NaN (not a number).  This prevents the caller from thinking the longitudes
    % of points at the center of the sphere are defined.
    
end

==> nips_ebp_2014/dwi/GridSphere/GridSphere/DistinctFromPrevious.m <==
function distinctFromPrevious = DistinctFromPrevious(values)
% Returns the indices of the elements that do not equal those preceding them.
% Assumes values is a numeric column vector.  distinctFromPrevious is a column
% vector of type uint32.  If values is sorted, then this function is equivalent
% to finding the indices of the unique elements.  If there are multiple
% instances of a value, then the lowest index at which that value is found is
% chosen.
% 
%    usage: distinctFromPrevious = DistinctFromPrevious(values)
    
    shiftedVals = circshift(values, 1);
    % Rotate the column vector one element forwards.
    
    if (isinteger(values))
        equalsPrevious = (values == shiftedVals);
    else
        equalsPrevious = AreEqual(values, shiftedVals);
    end
    % Determine whether each element is equal to the previous element in the
    % list.
    
    equalsPrevious(1) = false;
    % Since the circular shift compared the first element to the last element,
    % the first element could mistakenly have been marked equal to the
    % non-existent "previous" element.
    
    distinctFromPrevious = uint32(find(~equalsPrevious));
    % Get the indices of the values distinct from the element preceding them.

end

==> nips_ebp_2014/dwi/GridSphere/GridSphere/DivideTriangles.m <==
function subTriangles = DivideTriangles(triangles, numDimensions, ...
                            numVerticesInATriangle, numNewTrianglesPerTriangle)
% Splits each given triangle into numNewTrianglesPerTriangle equal triangles.
% Assumes triangles is a 3-D array.  Each row represents a triangle.  Columns
% represent x, y, and z coordinates.  Depth represents the A, B, and C triangle
% vertices.  Ensures that every vertex is an A, B, and C vertex in at least one
% triangle.  Work in Cartesian coordinates, projecting onto a unit sphere at
% each iteration.  The resulting points are evenly spaced in great circle angle,
% not latitude and/or longitude, which ensures correct handling of the poles.
% numDimensions is the number of dimensions of space.  Assumes triangles have
% numVerticesInATriangle vertices each.  Does not handle arbitrary input for the
% last three parameters.  Only handles numDimensions = 3,
% numVerticesInATriangle = 3, and numNewTrianglesPerTriangle = 4.
% 
% -----------------------------------------------------------------------
% N. Teanby   13-01-04    Original IDL (Interactive Data Language) code
% (available at http://www.atm.ox.ac.uk/user/teanby/software.html#icos)
% 
% Kurt von Laven    18-09-13    Ported simplified version to GNU Octave.
% -----------------------------------------------------------------------
% 
%    usage: subTriangles = DivideTriangles(triangles, numDimensions, ...
%                            numVerticesInATriangle, numNewTrianglesPerTriangle)
    
    oldAs = triangles(:, :, 1);
    oldBs = triangles(:, :, 2);
    oldCs = triangles(:, :, 3);
    % Get the original triangle vertices.
    
    Ps = ElementWiseMean(oldAs, oldBs);
    Qs = ElementWiseMean(oldBs, oldCs);
    Rs = ElementWiseMean(oldCs, oldAs);
    % Find the midpoints of each side.
    
    scaling = 1 / norm(Ps(1, :));
    unitPs = scaling * Ps;
    unitQs = scaling * Qs;
    unitRs = scaling * Rs;
    % Normalize midpoints onto the surface of a unit sphere.
    
    newAs = [oldAs; unitPs; unitRs; unitQs];
    newBs = [unitPs; oldBs; unitQs; unitRs];
    newCs = [unitRs; unitQs; oldCs; unitPs];
    % Find the sub-triangles' vertices.  Ensure that every point gets used as an
    % A, B, and C in at least one triangle.
    
    subTriangles = reshape([newAs, newBs, newCs], ...
        numNewTrianglesPerTriangle * Rows(triangles), numDimensions, ...
        numVerticesInATriangle);
    % Put the sub-triangles' vertices in an array of the same form as the
    % original triangles.
    
end

==> nips_ebp_2014/dwi/GridSphere/GridSphere/ElementWiseMean.m <==
function averages = ElementWiseMean(As, Bs)
% Average two arrays element-wise.
% Each element of averages is the artihmetic mean of the corresponding elements
% of the input arrays.
% 
%    usage: averages = ElementWiseMean(As, Bs)
    
    averages = (As + Bs) / 2;
    
end

==> nips_ebp_2014/dwi/GridSphere/GridSphere/GoldenRatio.m <==
function GOLDEN_RATIO = GoldenRatio()
% Returns the golden ratio, commonly denoted by the Greek letter PHI.
% The golden ratio holds many interesting mathematical properties.  Refer to
% http://en.wikipedia.org/wiki/Golden_ratio for more information.
% 
%    usage: GOLDEN_RATIO = GoldenRatio()
    
    persistent PHI;
    if (isempty(PHI))
        PHI = 2 * cos(pi / 5);
        % This is the most efficient way to compute the golden ratio.
    end
    GOLDEN_RATIO = PHI;
    % Only compute the golden ratio once, and cache the result in a persistent
    % variable.  GOLDEN_RATIO cannot be a persistent variable, because it is the
    % return value of the function, so instead the persistent result must be
    % cached in a separate variable.
    
end

==> nips_ebp_2014/dwi/GridSphere/GridSphere/GridSphere.m <==
function [latGridInDegrees, longGridInDegrees] = GridSphere(numPoints)
% Generates a geodesic grid, a set of nearly evenly spaced points on a sphere.
% Points are sorted in order of increasing latitude.  Ties between latitudes
% that differ only by floating point errors are broken by a secondary sort in
% order of increasing longitude.  Tesselates a sphere with triangles.  Starts
% with an icosahedron circumscribed by a unit sphere.  Divides the triangles
% into 4 new equal triangles.  Projects the new vertices onto the unit sphere.
% Repeats until reaching the desired resolution.  Refer to
% http://www.scidacreview.org/0904/images/hardware04.jpg for a graphical
% depiction of the algorithm.
% 
% -----------------------------------------------------------------------
% N. Teanby   13-01-04    Original IDL (Interactive Data Language) code
% (available at http://www.atm.ox.ac.uk/user/teanby/software.html#icos)
% 
% Kurt von Laven    18-09-13    Ported simplified version to GNU Octave.
% -----------------------------------------------------------------------
% 
%    usage: [latGridInDegrees, longGridInDegrees] = GridSphere(numPoints)
    
    PHI = GoldenRatio();
    % Calculate the golden ratio.
    
    NUM_TRIANGLES_IN_AN_ICOSAHEDRON = 20;
    % The number of faces in an icosahedron.
    
    NUM_DIMENSIONS = 3;
    % The dimensionality of the sphere.
    
    NUM_VERTICES_IN_A_TRIANGLE = 3;
    % The number of vertices in a triangle.
    
    NUM_NEW_TRIANGLES_PER_TRIANGLE = 4;
    % The number of triangles produced 
    
    VERTICES = [0, PHI, 1; 0, -PHI, 1; 0, PHI, -1; 0, -PHI, -1; 1, 0, PHI; ...
        -1, 0, PHI; 1, 0, -PHI; -1, 0, -PHI; PHI, 1, 0; -PHI, 1, 0; PHI, -1, ...
        0; -PHI, -1, 0] / norm([1, PHI]);
    % Find the 12 vertices of an icosahedron inscribed in a unit sphere.
    
    As = [2; 5; 9; 7; 11; 4; 6; 2; 1; 5; 3; 9; 8; 7; 12; 12; 6; 1; 3; 10];
    Bs = [4; 11; 5; 9; 7; 2; 12; 5; 6; 9; 1; 7; 3; 4; 8; 6; 1; 3; 10; 8];
    Cs = [11; 2; 11; 11; 4; 12; 2; 6; 5; 1; 9; 3; 7; 8; 4; 10; 10; 10; 8; 12];
    triangles = reshape([VERTICES(As, :), VERTICES(Bs, :), VERTICES(Cs, :)], ...
                            NUM_TRIANGLES_IN_AN_ICOSAHEDRON, NUM_DIMENSIONS, ...
                            NUM_VERTICES_IN_A_TRIANGLE);
    % Find the vertices of the starting triangles.  Each row represents a
    % triangle.  Columns represent x, y, and z coordinates.  Depth represents
    % the A, B, and C triangle vertices.  Ensure that each vertex is an A, B,
    % and C vertex in at least one triangle.
    
    numDivisions = ceil(Logarithm((numPoints - 2) / 25, ...
                                            NUM_NEW_TRIANGLES_PER_TRIANGLE));
    % Determines the number of divisions that will result in a grid with as
    % close to the number of points as the user requested as possible.
    
    for i = 1:numDivisions
        triangles = DivideTriangles(triangles, NUM_DIMENSIONS, ...
                    NUM_VERTICES_IN_A_TRIANGLE, NUM_NEW_TRIANGLES_PER_TRIANGLE);
        % Split each triangle into 4 smaller triangles.
    end
    
    [latGridInDegrees, longGridInDegrees] = ...
                                    Cartesian2Spherical(triangles(:, 1, 1), ...
                                    triangles(:, 2, 1), triangles(:, 3, 1));
    % Calculate latitudes and longitudes based on Cartesian points.  All the
    % vertices in the grid are shared by a number of triangles.  Only the unique
    % values concern us.  DivideTriangles and the original icosahedron
    % construction guarantee that every vertex is an A vertex in at least one
    % triangle, so only A vertices are considered.
    
    [latGridInDegrees, longGridInDegrees] = ...
                        RemoveEqualPairs(latGridInDegrees, longGridInDegrees);
    % Even though B and C vertices were discarded, many identical points remain,
    % so they must be removed.  Sort first by increasing latitude, breaking ties
    % between latitudes differing only because of floating point imprecision by
    % sorting by increasing longitude.  RemoveEqualPairs requires that for every
    % cluster of coordinates with equal latitudes, the greatest longitude does
    % not equal the least longitude in the next cluster.  This property is
    % satisfied because, for all clusters of equal latitude excluding -90 and
    % +90 degrees, there is at least one negative and one positive longitude.
    % Furthermore, should there be any points at the poles, their longitudes are
    % set to 0 degrees.
    
end

==> nips_ebp_2014/dwi/GridSphere/GridSphere/Logarithm.m <==
function logarithms = Logarithm(values, bases)
% Computes the element-wise logarithms of the given values.
% bases are the bases for which the logarithms are taken.
% 
%    usage: logarithms = Logarithm(values, bases)
    
    logarithms = log(values) ./ log(bases);
    % This is a logarithmic identity.
    
end

==> nips_ebp_2014/dwi/GridSphere/GridSphere/Radians2Degrees.m <==
function anglesInDegrees = Radians2Degrees(anglesInRadians)
% Converts the given angles in radians to equivalent angles in degrees.
% Expects anglesInRadians to be floating point values.
% 
%   usage: anglesInDegrees = Radians2Degrees(anglesInRadians)
    
    DEGREES_PER_RADIAN = 180 / pi();
    anglesInDegrees = anglesInRadians * DEGREES_PER_RADIAN;
    % There are 180 / pi radians in a degree.
    
end

==> nips_ebp_2014/dwi/GridSphere/GridSphere/RangeToNext.m <==
function range = RangeToNext(values, index)
% Creates a range between the value at the given index and the next value.
% The vector starts at values(index), and each subsequent element is one greater
% than the one before it.  The range continues until it reaches a value within 1
% of values(index + 1), which can never be values(index + 1) itself.  Produces
% an index out of bounds error if index < 1 or index >= numel(values).
% 
%    usage: range = RangeToNext(values, index)
    
    range = values(index):(values(index + 1) - 1);
    
end

==> nips_ebp_2014/dwi/GridSphere/GridSphere/RemoveEqualPairs.m <==
function [prunedOnes, prunedTwos] = RemoveEqualPairs(ones, twos)
% Returns only the distinct ordered pairs, removing identical pairs.
% Both elements of a pair must be within rounding errors typical of the double
% class of the corresponding elements of another pair for the pairs to be
% considered equal.  Sorts output in order of increasing ones.  Breaks ties
% among points with ones that differ only by rounding errors with a secondary
% sort in order of increasing twos.
% 
%    usage: [prunedOnes, prunedTwos] = RemoveEqualPairs(ones, twos)
    
    [sortedOnes, sortedTwos] = SortPairsByOnes(ones, twos);
    % Sort the pairs in order of ascending ones.
    
    uniqueOneIndices = DistinctFromPrevious(sortedOnes);
    % Find the lowest index at which each unique value appears in sortedOnes.
    numUniqueOnes = numel(uniqueOneIndices);
    
    for i = 1:(numUniqueOnes - 1)
        
        cluster = RangeToNext(uniqueOneIndices, i);
        [sortedTwos(cluster), sortIndices] = sort(sortedTwos(cluster));
        sortIndicesAsInts = uint32(sortIndices);
        sortedOnes(cluster) = sortedOnes(uniqueOneIndices(i) + ...
                                         sortIndicesAsInts - 1);
        % Within each cluster of equal ones, sort in order of ascending twos.
        % Note that this operation doesn't change the validity of
        % uniqueOneIndices.
        
    end
    
    finalCluster = uniqueOneIndices(numUniqueOnes):numel(sortedTwos);
    [sortedTwos(finalCluster), sortIndices] = sort(sortedTwos(finalCluster));
    sortIndicesAsInts = uint32(sortIndices);
    sortedOnes(finalCluster) = sortedOnes(uniqueOneIndices(numUniqueOnes) ...
                                          + sortIndicesAsInts - 1);
    % The last cluster must be handled specially to avoid indexing out of
    % bounds.
    
    uniqueTwoIndices = DistinctFromPrevious(sortedTwos);
    
    uniquePairIndicesWithDuplicates = ...
        sort([uniqueOneIndices; uniqueTwoIndices]);
    uniquePairIndices = uniquePairIndicesWithDuplicates(...
            DistinctFromPrevious(uniquePairIndicesWithDuplicates));
    % Once the pairs are sorted within clusters, the unique pairs
    % are those with either a one that differs from the previous
    % one or a two that differs from the previous two.
    
    prunedOnes = sortedOnes(uniquePairIndices);
    prunedTwos = sortedTwos(uniquePairIndices);
    % Create arrays consisting only of the unique pairs.
    
end


==> nips_ebp_2014/dwi/GridSphere/GridSphere/Rows.m <==
function numRows = Rows(array)
% Returns the number of rows in the given array as type uint32.
% Assumes the given value is a one-dimensional (or higher-dimensional) array.
% 
%    usage: numRows = Rows(array)
    
    ROW_DIMENSION = 1;
    % The number of the dimension corresponding to rows.
    
    numRows = uint32(size(array, ROW_DIMENSION));
    % By convention, rows are the first dimension of an array.  The number of
    % rows cannot be negative or fractional, so it is converted to a uint32.
    
end

==> nips_ebp_2014/dwi/GridSphere/GridSphere/SortPairsByOnes.m <==
function [sortedOnes, sortedTwos] = SortPairsByOnes(ones, twos)
% Sorts both vectors in order of increasing ones.
% Assumes both vectors are the same length.  See also the built-in function
% sortrows.
% 
%    usage: [sortedOnes, sortedTwos] = SortPairsByOnes(ones, twos)
% 
%    example:    [sortedOnes, sortedTwos] = SortPairsByOnes([-5, 7, 6, -10], ...
%                                                            [0; 22; -67; 8])
%                sortedOnes = [-10, -5, 6, 7]
%                sortedTwos = [8; 0; -67; 22]
    
    [sortedOnes, sortIndices] = sort(ones);
    sortedTwos = twos(sortIndices);
    
end

==> nips_ebp_2014/dwi/biggridsphere.m <==
function centers = biggridsphere( sz )
% centers = biggridsphere( sz )
%  Generates a grid on the surface of a unit spehre
%  code due to user 'Paul' on fileexchange/28842-gridsphere
%
% Inputs:
%  - sz: size of the grid
%
% Outputs:
%  - centers, 3x? matrix: grid on the sphere of size at least sz

[lat,long]=GridSphere(sz);
latrad=deg2rad(lat);
longrad=deg2rad(long);
[x,y,z]=sph2cart(longrad,latrad,1);
centers=[x,y,z]';
end



==> nips_ebp_2014/dwi/cbpmat.m <==
function cbpxs = cbpmat( cbpcenters,grid,delta )
% cbpxs = cbpmat( cbpcenters,grid,delta )
%  Generates design matrix used for first-order CBP
%
% Inputs:
%  - cbpcenters, 3xK matrix: initial grid of parameters
%  - grid, 3xN matrix: a grid=(v_1,...,v_n) of directions on the sphere
%     where diffusion measurements are taken
%  - delta, scalar: minimum space of cbpcenters
%
% Outputs:
%  - cbpxs, Nx(8*K) matrix: CBP design matrix
%     Use by calling lsqnonneg(cbpxs, y)
[xsc,d1sc,~] = ste_tan0(cbpcenters,grid);
cbpxs = [xsc+delta.*d1sc{1}+delta.*d1sc{2}+delta.*d1sc{3},...
    xsc+delta.*d1sc{1}+delta.*d1sc{2}-delta.*d1sc{3},...
    xsc+delta.*d1sc{1}-delta.*d1sc{2}+delta.*d1sc{3},...
    xsc+delta.*d1sc{1}-delta.*d1sc{2}-delta.*d1sc{3},...
    xsc-delta.*d1sc{1}+delta.*d1sc{2}+delta.*d1sc{3},...
    xsc-delta.*d1sc{1}+delta.*d1sc{2}-delta.*d1sc{3},...
    xsc-delta.*d1sc{1}-delta.*d1sc{2}+delta.*d1sc{3},...
    xsc-delta.*d1sc{1}-delta.*d1sc{2}-delta.*d1sc{3}];

end



==> nips_ebp_2014/dwi/cyl2.m <==
function [X1,Y1,Z1] = cyl2( v,w )
% x y z coordinates of cylinder in direction v, weight w
[X,Y,Z] = cylinder(.1.*sqrt(w).*ones(10,1),10);
newX = [Z(:),X(:),Y(:)] * genrotmat(v)';
X1 = reshape(newX(:,2), size(X));
Y1 = reshape(newX(:,3), size(X));
Z1 = reshape(newX(:,1), size(X));
end



==> nips_ebp_2014/dwi/dti_design_matrix.m <==
function X = dti_design_matrix(bvecs, bvals)

% function X = design_matrix(bvecs, bvals)
% 
% Construct a design 
% For each measured direction, v = bvec*bval, at each voxel, there is a
% tensor, Q, such that v'Qv = data.  Data is the diffusion signal, 
%
%   data = S0 exp(-b v'Qv).  
%  
% Consequently,  
%
%    ln(data/S0) = (-b) * (v'Qv), or
%    ln(data)  = ln(S0) + (-b) * (v'Qv)  
%
% Call ln(data) = d. The measurement directions are the same at every
% voxel. Hence, we expand (v'Qv) into a quadratic equation for each voxel,
%
%    d = ln(S0) +  -b * (v1v1 q11 + v2v2 q22 + ... 2 v2 v3 q23 + ... )
%    d = ln(S0) +   V * q, 
%
% where V is a nDirections by 6 matrix and d are the data in all the
% directions. The solution, q, is the tensor (quadratic form) for that
% voxel.
%
% Start with q, which will have a row for each volume, each row having
% three elements: [bvx bvy bvz].
%
% Each row of X corresponds to a DW direction for that volume of the form:
% [-b bvx bvx, -b bvy bvy, -b bvz bvz, -2b bvx bvy, -2b bvx bvz, -2b bvy bvz].
%
% The six values in each row of X: [-bx^2 -by^2 -bz^2 -2bxy -2bxz
% -2byz] are the six unique values in the symmetric b-matrix. These are
% the same as equation 1 on p.457 of Basser et al, 2002, NMR in
% Biomedicine.

q = (bvecs' .* sqrt(repmat(bvals, 1, 3)));
X = [-q(:,1).^2 -q(:,2).^2 -q(:,3).^2 -2.*q(:,1).*q(:,2) -2.*q(:,1).*q(:,3) -2.*q(:,2).*q(:,3)];



==> nips_ebp_2014/dwi/dti_fit.m <==
function [est,yh,estQ,estQr,eigss] = dti_fit( y,grid )
% [est,yh,estQ,estQr,eigss] = dti_fit( y,grid )
% Fits the DTI model to a signal y, measured using directions grid
%
% Inputs:
%  - y, n x 1 vector : signal
%  - grid, 3 x n matrix: measurement directions
%
% Outputs:
%  - est, 3x1: an estimated primary diffusion direction
%  - yh, n x1: predicted signal
%  - estQ, 3x3 : fitted diffusion tensor
%  - estQr, 3x3 : fitted diffusion tensor with constrained eigenvalues lambda2=lambda3
%  - eigss, 3x1 : eigenvalues of tensor
n=size(y,1);
dtiX = dti_design_matrix(grid,ones(n,1));
estimate=dtiX\log(y);
estQ = [estimate(1), estimate(4), estimate(5);...
    estimate(4), estimate(2), estimate(6);...
    estimate(5), estimate(6), estimate(3)];
yh = exp(-squeeze(diag(grid' * estQ * grid)));
[u,v]=eig(estQ);
eigss = sort(v);
[vv,o] = sort(diag(v));
mult = sqrt(vv(3) - (vv(1)+vv(2))/2);
est = u(:,o(3)).*mult;

uu=u(:,o);
vv2 = [(vv(1)+vv(2))/2,(vv(1)+vv(2))/2,vv(3)];
estQr = uu*diag(vv2)*uu';


end



==> nips_ebp_2014/dwi/dwi_ebp.m <==
function [mags,est,yh, sses, mses, ems, spars] = dwi_ebp( y,tb, est, xs, mags, xfinder ,nits, y0, est0, mags0)
% Elastic Basis Pursuit algorithm used for fitting DWI data (previously called generalized LH)
% This version computes validation errors
% Inputs:
%  - y, N x 1 vector: signal
%  - tb,, scalar: L1 norm of the true weights
%  - est, D x K_0 matrix: initial estimate of theta (the parameters)
%  - mags, 1 x K_0 vector: initial estimate of w ( the weights )
%  - xfinder, function handle: a function implementing the oracle tau, takes r (residual) as input
%  - nits, integer: number of iterations M
%  - y0, N x 1 vector: ground truth signal used for validation
%  - est0, D x K matrix: ground truth parameters
%  - mags0, 1 x K : ground truth weights
% Outputs:
%  - mags, 1 x K_1 vector: final estimate of weights w
%  - est, D x K_1 matrix, final parameter estimate theta
%  - yh, (N+1) x 1 vector: first N entries are predicted signal, last is L1 norm of w
%  - sses, 1 x M vector: sum of squares of residuals in each iteration
%  - mses, 1 x M vector: validated squared prediction error for each iteration
%  - ems, 1 x M vector:  validated earthmover distance for each iteration
%  - spars, 1 x M vector:  sparsity in each iteration
n=size(y,1);
r = y - xs(1:n,:) * mags;
[xnew,estnew,corr] = xfinder(r);
count=0;
ksize=size(mags,2);
oldyh = zeros(n+1,1);
sses = zeros(1,nits); mses = sses; ems = sses; spars=sses;
%%
for iter = 1:nits;
    %%
    est =[est,estnew];
    xs = [xs,[xnew;1]];
    mags = [mags;0];
    ksize=size(mags,1);
    ssp = lsqnonneg(xs, [y;tb]);
    xs = xs(:, ssp > 0);
    est = est(:, ssp > 0);
    mags = ssp(ssp > 0);
    yh = xs*mags;
    r=y-yh(1:n);
    spars(iter) = ksize;
    sses(iter) = norm([y;tb]-yh)^2 ;
    mses(iter) = norm(yh(1:n) - y0)^2;
    ems(iter) = symearthmover2(est0,mags0,est,mags,1e-5);
    [xnew,estnew,corr] = xfinder(r);
    oldyh=yh;
end
end



==> nips_ebp_2014/dwi/emd_sim.m <==
%% new file for NIPS rebuttal

addpath('GridSphere/GridSphere');
load('realdata0.mat');
grid = bvecss{1,1};
rad  = 2;
centers  = sphlattice(10,rad);
xs       = ste_tan0(centers,grid);
biggrid  = biggridsphere(1000);
thetas   = (1:100)./100 .* 2*pi;
circgrid = [sin(thetas);cos(thetas);0.*thetas];
pp=size(centers,2);
% utility functions
applyToGivenRow = @(func, matrix) @(row) func(matrix(row, :));
newApplyToRows = @(func, matrix) arrayfun(applyToGivenRow(func, matrix), 1:size(matrix,1), 'UniformOutput', false)';
takeAll = @(x) reshape([x{:}], size(x{1},2), size(x,1))';
genericApplyToRows = @(func, matrix) takeAll(newApplyToRows(func, matrix)); % from http://stackoverflow.com/users/376454

rng(0);
% The number of fibers
true_k= 3;

% Partial volume fractions for the fibers
true_amp  = [.4;.3;.3];
tb        = sum(true_amp);
true_tamp = sum(true_amp);
% We simulate three fibers with slightly different directions
%In this parameterization we combine directionality of the fiber with
% its axial diffusivity
%
% If v is the parameter of the fiber, sqrt(norm(v))=b(lambda1-lambda2)
true_pos=[0.4657    1.2493    0.4667;
          -1.6289    0.6602   -1.1222;
          -0.8092    0.9064    1.2146];
%true_pos = [[1.52;-0.153;0.1],[.8;1.2;0.111],[.8;0.23;1.3]];
%true_pos = [ 0.4657    1.2493    0.4667];

%s Noise.
sigma=0.005;
noise=sigma;

%%
res_0 = zeros(1,100);
res_e = zeros(1,100);

%%
parfor ii=1:100;
    %%
    [data_orig,data_noiseless] = generate_data(true_pos,true_amp,grid,noise);
    y = data_orig; % signal with noise
    y0 = data_noiseless; % noiseless signal
    %% Fit NNLS model
    l1p=0.01;
    betaa_0 = lsqnonneg([xs;ones(1,pp)],[data_orig;1]);
    est_0 = centers(:,betaa_0 > 0);
    mags_0 = betaa_0(betaa_0 > 0);
    spar_0 = sum(betaa_0 > 0);
    xs_0 = xs(:,betaa_0 > 0);
    em_0 = symearthmover2(true_pos,true_amp,est_0,mags_0,1e-3);
    yh_0 = xs * betaa_0;
    mse_0 = norm(y-yh_0)^2;
    res_0(ii) = em_0;

    %% Fit EBP
    xfinder = @(r) xfinder_random2(grid,2,100,3,r);
    [mags_e, est_e, yh_e, sses_e, mses_e, ems_e, spars_e] = dwi_ebp(y, 1, zeros(3,1), ones(151,1), mean(y), xfinder, 1000, y0, true_pos, true_amp);
    spar_e = size(est_e,2);
    em_e = symearthmover2(true_pos,true_amp,est_e,mags_e,1e-3);
    res_e(ii) = em_e;
end



==> nips_ebp_2014/dwi/figures.m <==
%% Path setting
% figDir = 
% figName


%% Figures for Paper

addpath('GridSphere/GridSphere');
load('realdata0.mat');
grid = bvecss{1,1};
rad  = 2;
centers  = sphlattice(10,rad);
xs       = ste_tan0(centers,grid);
biggrid  = biggridsphere(1000);
thetas   = (1:100)./100 .* 2*pi;
circgrid = [sin(thetas);cos(thetas);0.*thetas];
pp=size(centers,2);
% utility functions
applyToGivenRow = @(func, matrix) @(row) func(matrix(row, :));
newApplyToRows = @(func, matrix) arrayfun(applyToGivenRow(func, matrix), 1:size(matrix,1), 'UniformOutput', false)';
takeAll = @(x) reshape([x{:}], size(x{1},2), size(x,1))';
genericApplyToRows = @(func, matrix) takeAll(newApplyToRows(func, matrix)); % from http://stackoverflow.com/users/376454

%% Generate the data 
rng(0);
% The number of fibers
true_k= 3;

% Partial volume fractions for the fibers
true_amp  = [.4;.3;.3];
tb        = sum(true_amp);
true_tamp = sum(true_amp);
% We simulate three fibers with slightly different directions
%In this parameterization we combine directionality of the fiber with
% its axial diffusivity
%
% If v is the parameter of the fiber, sqrt(norm(v))=b(lambda1-lambda2)
true_pos=[0.4657    1.2493    0.4667;
          -1.6289    0.6602   -1.1222;
          -0.8092    0.9064    1.2146];
%true_pos = [[1.52;-0.153;0.1],[.8;1.2;0.111],[.8;0.23;1.3]];
%true_pos = [ 0.4657    1.2493    0.4667];

%s Noise.
sigma=0.005;
noise=sigma;

%% Simulate data. 
[data_orig,data_noiseless] = generate_data(true_pos,true_amp,grid,noise);
y = data_orig; % signal with noise
y0 = data_noiseless; % noiseless signal


%% Fit data using  EBP
% (We will plot the steps of this algorithm in Figure no 1.)
xfinder = @(r) xfinder_random2(grid,2,100,3,r); % the oracle, a function for finding the kernel most coorrelated with the residual
r = data_orig; % the residual in the 0th ieration is the data
[f1,dir1] = xfinder(r); %the first kernel and parameter returned by the oracle
betas1 = lsqnonneg(f1,data_orig);
% Compute the residual signal after removing the first Oracle function.
r   = data_orig - f1 * betas1;
[f2,dir2,corr] = xfinder(r);
intermediateBetas = lsqnonneg(f2, r);
fullModel         = [f1, f2];
betasFinal        = lsqnonneg(fullModel,data_orig);

%% Simulate diffusion signal
% Here after we first simulate data with certain bvecs (circgrid, a great
% circle, equator for this example). To simulate we use a tensor with a
% specific direction (true_pos) amplitude (true_amp), the tensor has a
% shape defined by l1 (roughly axial diffusivity), l2 (roughly radial
% diffusivity). Signma is the level of noise added tot the signal.
cy  = generate_data(true_pos, true_amp, circgrid,sigma);
cx1 = generate_data(dir1, 1, circgrid, 0);
cx2 = generate_data(dir2, 1, circgrid, 0);

%% Plot the steps of the algorithm.
figure('name','Steps of EBP algorithm','color','w');
subplot(1,4,1);
polar([thetas,thetas(1)],[cy;cy(1)]','k-');

subplot(1,4,2);
polar([thetas,thetas(1)],[cy;cy(1)]','k-');
hold on;
polar([thetas,thetas(1)],betas1.*[cx1;cx1(1)]','b-');

% subplot(1,4,3);
% polar([thetas,thetas(1)],[cy;cy(1)]','k-');
% %polar([thetas,thetas(1)],betas1.*[cx1;cx1(1)]','b-');
% polar([thetas,thetas(1)],betas1.*[cx1;cx1(1)]'+intermediateBetas.*[cx2;cx2(1)]','b-');

subplot(1,4,3)
residuals = [cy;cy(1)]' - betas1.*[cx1;cx1(1)]';
residuals(residuals < 0) = 0;
sigh = polar([thetas,thetas(1)],[cy;cy(1)]','k-');
hold on;
polar([thetas,thetas(1)],residuals,'k-')
polar([thetas,thetas(1)],intermediateBetas.*[cx2;cx2(1)]','b-');
delete(sigh)

subplot(1,4,4);
polar([thetas,thetas(1)],[cy;cy(1)]','k-');
hold on;
%polar([thetas,thetas(1)],betasFinal(1).*[cx1;cx1(1)]','b-');
%polar([thetas,thetas(1)],betasFinal(2).*[cx2;cx2(1)]','m-');
polar([thetas,thetas(1)],betasFinal(1).*[cx1;cx1(1)]' + betasFinal(2).*[cx2;cx2(1)]','b-');

%% Print the figure
% printCommand = ...
% sprintf('print(%s, ''-cmyk'', ''-painters'',''-depsc2'',''-tiff'',''-r500'' , ''-noui'', ''%s'')', ...
% gcf,fullfile(figDir,figName));
% eval(printCommand);


%% Fit DTI model
[est_d,~,estQ,estQr] = dti_fit(data_noiseless,grid);
[u,v]=eig(estQ);
[vv,o] = sort(diag(v));
uu=u(:,o);
v_dti = u(:,3) .* sqrt(vv(3)-vv(2));
if v_dti(1) < 0;
    v_dti = -v_dti;
end
w_dti = exp(-vv(2));

%% Fit NNLS model
l1p=0.01;
betaa_0 = lsqnonneg([xs;ones(1,pp)],[data_orig;1]);
est_0 = centers(:,betaa_0 > 0);
mags_0 = betaa_0(betaa_0 > 0);
spar_0 = sum(betaa_0 > 0);
xs_0 = xs(:,betaa_0 > 0);
em_0 = symearthmover2(true_pos,true_amp,est_0,mags_0,1e-3);
yh_0 = xs * betaa_0;
mse_0 = norm(y-yh_0)^2;

%% Fit EBP
xfinder = @(r) xfinder_random2(grid,2,100,3,r);
[mags_e, est_e, yh_e, sses_e, mses_e, ems_e, spars_e] = dwi_ebp(y, 1, zeros(3,1), ones(151,1), mean(y), xfinder, 1000, y0, true_pos, true_amp);
spar_e = size(est_e,2);
em_e = symearthmover2(true_pos,true_amp,est_e,mags_e,1e-3);

figure;
plot(mses_e);
title('EBP algorithm : prediction error');

figure;
plot(spars_e);
title('EBP algorithm : Size of active set');

figure;
plot(sses_e);
title('EBP algorithm : objective function');

figure;
plot(ems_e);
title('EBP algorithm : true earthmover distance');


%%
[X01,Y01,Z01] = cyl2(true_pos(:,1),true_amp(1));
[X02,Y02,Z02] = cyl2(true_pos(:,2),true_amp(2));
[X03,Y03,Z03] = cyl2(true_pos(:,3),true_amp(3));

[Xd,Yd,Zd] = cyl2(v_dti,w_dti);


%% plot params

fitshade = [0.3 0.3 0.3];
view1=[40 27];
xl = [-1.5 1.5];
yl = [-1.5 1.5];
zl = [0 1.5];

%% Plot DTI fit
fig = figure;

ax11 = surf(X01,Y01,Z01); set(ax11,'FaceColor',[1,1,1]);alpha(0.5); hold on;
ax12 = surf(X02,Y02,Z02); set(ax12,'FaceColor',[1,1,1]);alpha(0.5); hold on;
ax13 = surf(X03,Y03,Z03); set(ax13,'FaceColor',[1,1,1]);alpha(0.5); hold on;

axd = surf(Xd,Yd,Zd);set(axd,'FaceColor',fitshade);
xlim(xl);
ylim(yl);
zlim(zl);
view(view1(1),view1(2));
pbaspect([1 1 1]);
%%
% set(gcf,'PaperUnits','inches','PaperSize',[10,10],'PaperPosition',[0 0 8 8])
% print -painters -dpdf -r300 figure_3dDTI.pdf

%% Plot NNLS fit
fig = figure;

ax11 = surf(X01,Y01,Z01); set(ax11,'FaceColor',[1,1,1]);alpha(0.5); hold on;
ax12 = surf(X02,Y02,Z02); set(ax12,'FaceColor',[1,1,1]);alpha(0.5); hold on;
ax13 = surf(X03,Y03,Z03); set(ax13,'FaceColor',[1,1,1]);alpha(0.5); hold on;

for i=1:spar_0;
    if mags_0(i) > 0.01;
        v = est_0(:,i);
        if v(1) < 0;
            v = -v;
        end
        [X,Y,Z] = cyl2(v,mags_0(i));
        ax = surf(X,Y,Z); set(ax,'FaceColor',fitshade); hold on;
    end
end

xlim(xl);
ylim(yl);
zlim(zl);
view(view1(1),view1(2));
pbaspect([1 1 1]);

%%
% set(gcf,'PaperUnits','inches','PaperSize',[10,10],'PaperPosition',[0 0 8 8])
% print -painters -dpdf -r300 figure_3dNNLS.pdf

%% Plot EBP fit

fig = figure;

ax11 = surf(X01,Y01,Z01); set(ax11,'FaceColor',[1,1,1]); alpha(0.5);hold on;
ax12 = surf(X02,Y02,Z02); set(ax12,'FaceColor',[1,1,1]); alpha(0.5);hold on;
ax13 = surf(X03,Y03,Z03); set(ax13,'FaceColor',[1,1,1]); alpha(0.5);hold on;

for i=1:spar_e;
    if mags_e(i) > 0.01;
        v = est_e(:,i);
        if v(1) < 0;
            v = -v;
        end
        [X,Y,Z] = cyl2(v,mags_e(i));
        ax = surf(X,Y,Z); set(ax,'FaceColor',fitshade); hold on;
    end
end

xlim(xl);
ylim(yl);
zlim(zl);
view(view1(1),view1(2));
pbaspect([1 1 1]);

%%
% set(gcf,'PaperUnits','inches','PaperSize',[10,10],'PaperPosition',[0 0 8 8])
% print -painters -dpdf -r300 figure_3dTCBP.pdf

%% Real data
realdata6_var_ker
output(1,:)=1.5;
output(2,:)=0;

rmse_dti = reshape(output(:,3),[31 31]);
rmse_nnls = reshape(output(:,4),[31 31]);
rmse_tcbp = reshape(output(:,6),[31 31]);


figure; imagesc(flipud(rmse_dti));colormap('bone');
figure; imagesc(flipud(rmse_nnls));colormap('bone');
figure; imagesc(flipud(rmse_tcbp));colormap('bone');


==> nips_ebp_2014/dwi/generate_data.m <==
function [y,y0] = generate_data( v,w,grid,noise )
% generate_data( v,w,grid,noise )
%  Generates synthetic voxel given noise level
% 
% Inputs:
%  - v, 3xK matrix of diffusivity (kappa)-weighted vectors
%  - w, Kx1: weights
%  - grid, 3xn: measurement directions (should be unit vectors)
%  - noise: sigma parameter for Rice distribution
%
% Outputs:
%  - y, nx1: signal with Rician noise
%  - y0, nx1: noiseless signal
xs=ste_tan0(v,grid);
y0=xs * w;
n = size(grid,2);
temp=noise * randn(n,2);
temp(:,1) = temp(:,1)+y0;
temp = temp.^2;
temp = sum(temp')';
y=sqrt(temp);  
end



==> nips_ebp_2014/dwi/genrotmat.m <==
function a = genrotmat( v )
% creates rotation matrix with first column v
   temp = [v,randn(3,2)];
   [a,~] = qr(temp);
   a(:,1) = v;
end



==> nips_ebp_2014/dwi/realdata6_var_ker.m <==
%% Real data analysis script
% This script fits DTI, NNLS, CBP, and EBP mixture models
% to voxel data from a section of a brain slice.
% The particular region of interest (ROI) is known to contain fiber crossings
% The data in each voxel is split into a training set and a test set
% Then cross-validation with NNLS is used to choose a regularization parameter tb
% The fits are constrained so that the L1 norm of the weights is equal to tb
% This is motivated by our prior knowledge that the L1 norm of the weights
%  should be equal to exp(-b*lambda2)
%
% The results are saved in a file called 'results_rd6_vk_12.mat'
% The matrix 'output' contains the sum of squared errors as evaluated by the test set for various methods:
%  Column 1: iteration number
%  Column 2: optimal L1 constraint tb
%  Column 3: test error of DTI
%  Column 4: test error of NNLS
%  Column 5: test error of first order CBP
%  Column 6: test error of EBP

load('realdata0.mat');
load('realdata6.mat');
runno = 12;
%%
ii=3;
kk=1;
grid=bvecss{ii,kk};
b=1;
l1=1;
l2=0;
datas11=datas(ii,:,kk);
%%
rad = 0.8 + runno./10;

centers = sphlattice(20,rad);
[cbpcenters,delta] = sphlattice(10,rad);

pp = size(centers,2);
ppc = size(cbpcenters,2);


%%

xs = ste_tan0(centers,grid);
nvox = size(datas11,2);
grid1 = grid(:,splits1);
grid2 = grid(:,splits2);
xs1 = ste_tan0(centers,grid1);
xs2 = ste_tan0(centers,grid2);
cbpxs1 = cbpmat(cbpcenters,grid1,delta);
cbpxs2 = cbpmat(cbpcenters,grid2,delta);
xfinder1 = @(r) xfinder_random2(grid1,3,1000,3,r);
xfinder2 = @(r) xfinder_random2(grid2,3,1000,3,r);

%%

tbs = (5:15)./20;
%tbs = .5;
%tbs = [.5,1];
ntb = size(tbs,2);
%%

ntrials = nvox;

output=zeros(ntrials,6);
mse_cals = zeros(ntrials,ntb);

iis = randsample(nvox,ntrials);


%%
for iii = 1:ntrials;
    %%
    %ii=iii;
    %ii=iis(iii);
    mse_cal=zeros(1,ntb);
    y = datas11{iii};
    y1 = y(splits1);
    y2 = y(splits2);
    for jj=1:ntb;
        tb = tbs(jj);
        betaa_0 = lsqnonneg([xs1;ones(1,pp)],[y1;tb]);
        yh_0 = xs2*betaa_0;
        mse_cal(jj) = sum((y2-yh_0).^2);
    end
    tb = tbs(find(mse_cal==min(mse_cal),1));
    betaa_0 = lsqnonneg([xs2;ones(1,pp)],[y2;tb]);
    yh_0 = xs1*betaa_0;
    mse_0 = norm(y1-yh_0)^2;
    spar_0 = sum(betaa_0 > 0);
    est_0 = centers(:,betaa_0 > 0);
    mags_0 = betaa_0(betaa_0 > 0);
    xs_0 = xs2(:,betaa_0 > 0);
    
    [est_d,~,estQ,estQr] = dti_fit(y2,grid2);
    yh_d0 = exp(-squeeze(diag(grid2' * estQ * grid2)));
    %bt_d = lsqnonneg(y2,yh_d0);
    bt_d=1;
    yh_d = bt_d.*exp(-squeeze(diag(grid1' * estQ * grid1)));
    mse_d = norm(y1-yh_d)^2;
    
    betaa_c = lsqnonneg([cbpxs2;ones(1,8*ppc)],[y2;tb]);
    yh_c = cbpxs1 * betaa_c;
    temp = sum(reshape(betaa_c,ppc,[])');
    spar_c = sum(temp > 0);
    mse_c = norm(y1-yh_c)^2;

    [mags_t,est_t] = dwi_ebp( y2,tb, est_0, [xs_0;ones(1,spar_0)], mags_0, xfinder2 ,10, yh_0, est_0, mags_0);
    yh_t = ste_tan0(est_t,grid1)*mags_t;
    mse_t = norm(y1-yh_t)^2;
    output(iii,:) = [iii,tb,mse_d,mse_0,mse_c,mse_t];
    mse_cals(iii,:) = mse_cal;
    
end

%%
fname  = strcat('results_rd6_vk_',int2str(runno),'.mat');
save(fname);
%save('realdata5.mat','output','mse_cals');


==> nips_ebp_2014/dwi/sphlattice.m <==
function [centers,delta] = sphlattice( main_reso,rad )
% [centers,delta] = sphlattice( main_reso,rad )
%  Generates a grid inside the 3 dimensional sphere of radius rad
% 
% Input:
%  - main_reso, positive integer: controls the spacing of the grid
%  - rad, scalar: radius of the sphere
% 
% Outputs:
%  - centers, 3x? matrix of grid points inside sphere
%  - delta, minimal spacing of grid
tempgrid2 = (-main_reso:main_reso)./main_reso;
delta = rad*.5/main_reso;
nreso2=size(tempgrid2,2);
sphere_lattice = [kron(tempgrid2',ones(nreso2^2,1)),kron(ones(nreso2,1),kron(tempgrid2',ones(nreso2,1))),kron(ones(nreso2^2,1),tempgrid2')]';

nms = sqrt(sum(sphere_lattice.^2));
filtt = (nms <= 1) & (sphere_lattice(3,:) >=0) ;
centers = rad.*sphere_lattice(:,filtt);

end



==> nips_ebp_2014/dwi/ste_tan0.m <==
function [ys,d1s,d2s] = ste_tan0( vs,grid )
% [ys,d1s,d2s] = ste_tan0( vs,grid )
%  The Stesjkal-Tanner (ST) equation for diffusion imaging
%   y_i = exp(-(v' x_i)^2)
%  Kernel function used for DWI mixture models
% 
% Inputs: 
%  - vs, 3xK grid of diffusion-weighted fiber directions
%  - grid, 3xn grid of measurements, x_1,...,x_n
%
% Outputs:
%  - ys, nxK matrix: the ith column is the ST kernel for the ith fiver in vs
%  - d1s, 1x3 cell:
%     d1s{1}, nxK matrix: derivative of ST kernel wrt x-coordinate of diffusion-weighted direction
%     d1s{2}, nxK matrix: derivative of ST kernel wrt y-coordinate of diffusion-weighted direction
%     d1s{3}, nxK matrix: derivative of ST kernel wrt z-coordinate of diffusion-weighted direction
%  - d2s, 3x3 cell:
%     d1s{1,1}, nxK matrix: d^2/dx^2 of ST kernel wrt diffusion-weighted direction
%     d1s{1,2}, nxK matrix: d^2/dxdy of ST kernel wrt diffusion-weighted direction
%     ...
%     d1s{3,3}, nxK matrix: d^2/dz^2 of ST kernel wrt diffusion-weighted direction

n=size(grid,2);
pp=size(vs,2);
raw = grid'*vs;
ys = exp(-raw.^2);
d1s = cell(1,3);
coords = cell(1,3);
for ii=1:3;
    coords{ii} = repmat(grid(ii,:)',1,pp);
end
for ii=1:3;
    d1s{ii} = -2.*coords{ii}.*raw.*ys;
end
d2s = cell(3);
for ii=1:3;
    for jj=1:3;
        d2s{ii,jj} = (4.*coords{ii}.*coords{jj}.*raw.^2 -2.*coords{ii}.*coords{jj}).*ys;
    end
end
end



==> nips_ebp_2014/dwi/symearthmover2.m <==
function dt = symearthmover2( v1,w1,v2,w2,thres  )
% dt = symearthmover2( v1,w1,v2,w2,thres  )
%  Calculates a distance between true weighted fiber directions and estimated weighted fiber directions
%   using an antipodally symmetric Earth Mover's Distance
% 
% Inputs:
%  - v1, 3xK0 matrix: true diffusion-weighted fiber directions
%  - w1, K0 x 1 vector: true fiber weights
%  - v2, 3xK matrix: estimated diffusion-weighted fiber directions
%  - w2, K x1 vector: estimated fiber weights
%  - thres, small scalar: all weights below threshold and corresponding fibers
%     will be dropped before computing the distance
if (sum(w1)==0);
  dt=2;
  return;
end
if (sum(w2)==0);
  dt=2;
  return;
end
w1=reshape(w1,[],1);
w2=reshape(w2,[],1);
w1=w1/sum(w1);
w2=w2/sum(w2);
v1n = v1(:,w1 > thres);
v2n = v2(:,w2 > thres);
w1n = w1(w1 > thres);
w2n = w2(w2 > thres);
w1n=w1n/sum(w1n);
w2n=w2n/sum(w2n);
d1 = reshape(pdist2(v1n',v2n'),[],1);
d2 = reshape(pdist2(-v1n',v2n'),[],1);
d12 = [d1,d2];
dd = min(d12')';
k1 = size(v1n,2);
k2 = size(v2n,2);
a1 = repmat(eye(k1),1,k2);
a2 = kron(eye(k2),ones(1,k1));
aeq= [a1; a2];
beq = [w1n;w2n];
options=optimset('MaxIter',2000,'Display','off');
[~,dt]=linprog(dd,[],[],aeq,beq,dd*0,dd*0+1,dd*0,options);
end



==> nips_ebp_2014/dwi/xfinder_random2.m <==
function [x,est,corr] = xfinder_random2( grid,rad,nits,newits, r )
% [x,est,corr] = xfinder_random2( grid,rad,nits,newits, r )
%  Oracle for EBP applied to DWI data
%  This function is not used directly, but rathe used to create function handles
%  e.g.
%  xfinder = @(r) xfinder_random2(grid,2,100,5,r);
% 
% Inputs:
%  - grid, 3xn matrix of measurement directions x_1,...,x_n
%  - rad, scalar: this should be the square root of the maximum possible diffusivity
%  - nits: number of random starting points
%  - newits: number of Newton iterations
%  - r, nx1 residual
%
% Outputs:
%  - x, nx1 kernel signal: the kernel signal with the highest inner product with r
%  - est, 3x1 vector: the diffusion-weighted fiber direction generating x
%  - corr =  x'*r

% generate a set of candidate fibers randomly
randcenters = rad.*2.*(rand(3,100.*nits)-1);
nms = sqrt(sum(randcenters.^2));
randcenters = randcenters(:,nms < rad);
randcenters = randcenters(:,1:nits);
xs = ste_tan0(randcenters,grid);
rvs = xs'*r;
corr = max(rvs);
x = xs(:,find(rvs==corr,1));
est = randcenters(:,find(rvs==corr,1));

candidates = randcenters;

% some functions which will be used for computing Newton directions
detsf = @(rd2s) rd2s(:,1).*(rd2s(:,4).*rd2s(:,6)-rd2s(:,5).^2) - rd2s(:,2).*(rd2s(:,2).*rd2s(:,6) - rd2s(:,5).*rd2s(:,3))...
        +rd2s(:,3).*(rd2s(:,5).*rd2s(:,2) - rd2s(:,4).*rd2s(:,3));
adjgsf = @(rd2s) [rd2s(:,4).*rd2s(:,6)-rd2s(:,5).^2,...
        rd2s(:,3).*rd2s(:,5)-rd2s(:,2).*rd2s(:,6),...
        rd2s(:,2).*rd2s(:,5)-rd2s(:,3).*rd2s(:,4),...
        rd2s(:,1).*rd2s(:,6)-rd2s(:,3).^2,...
        rd2s(:,2).*rd2s(:,3)-rd2s(:,1).*rd2s(:,5),...
        rd2s(:,1).*rd2s(:,4)-rd2s(:,2).^2];
adjsf = @(adjgs,dets,rd1s) (-1/2).*[adjgs(:,1).*rd1s(:,1)+adjgs(:,2).*rd1s(:,2)+adjgs(:,3).*rd1s(:,3),...
        adjgs(:,2).*rd1s(:,1)+adjgs(:,4).*rd1s(:,2)+adjgs(:,5).*rd1s(:,3),...
        adjgs(:,3).*rd1s(:,1)+adjgs(:,5).*rd1s(:,2)+adjgs(:,6).*rd1s(:,3)]./repmat(dets,1,3);
rd1sf = @(d1s) [d1s{1}'*r,d1s{2}'*r,d1s{3}'*r];
rd2sf = @(d2s) 1/2.*[d2s{1,1}'*r,d2s{1,2}'*r,d2s{1,3}'*r,d2s{2,2}'*r,d2s{2,3}'*r,d2s{3,3}'*r];
vstats = @(adjs,rd1s,rd2s) sum(adjs.*rd1s,2) + rd2s(:,1).*adjs(:,1).^2 ...
    +rd2s(:,4).*adjs(:,2).^2 +rd2s(:,6).*adjs(:,3).^2 +...
    2.*rd2s(:,2).*adjs(:,1).*adjs(:,2)+...
    2.*rd2s(:,3).*adjs(:,1).*adjs(:,3)+...
    2.*rd2s(:,5).*adjs(:,2).*adjs(:,3);


if size(candidates,2) ==0;
    x = ste_tan0(est,grid);
    return;
end

% compute kernels and keep the kernel (and fiber) with highest inner product
[ys,d1s,d2s] = ste_tan0(candidates,grid);
max(rvs);
best_rvs = ys'*r;
best_candidates = candidates;
%%
for iii=1:newits;
    %% compute Newton directions for the candidate fibers
    rd1s = rd1sf(d1s);
    rd2s = rd2sf(d2s);
    
    dets = detsf(rd2s);
    adjgs = adjgsf(rd2s);

    adjs = adjsf(adjgs,dets,rd1s);

    % move candidate fibers in Newton direction
    candidates = candidates + adjs';
    nms = sqrt(sum(candidates.^2));
    tempfilt = (nms > rad);
    if sum(tempfilt > 0);
        % rescale fibers if they exceed the maximum diffusivity  
        candidates(:,tempfilt) = candidates(:,tempfilt).*rad./repmat(nms(tempfilt),3,1);
    end
    [ys,d1s,d2s] = ste_tan0(candidates,grid);
    rvs = ys'*r;
    max(rvs);
    replfilt = (rvs > best_rvs);
    best_rvs(replfilt) = rvs(replfilt);
    best_candidates(:,replfilt) = candidates(:,replfilt);

    % update the best fiber found so far    
    est = best_candidates(:,find(best_rvs==max(best_rvs),1));
    corr=max(best_rvs);
end

x = ste_tan0(est,grid);

end



==> nips_ebp_2014/generic/demonstration.m <==
%% Tutorial for Elastic Basis Pursuit

% This folder contain demonstration code for applying EBP to arbitrary mixture problems
% This tutorial provides a simple example of how to use the code to fit a 2D Gaussian mixture
% Step I.   We specify the kernel function by writing an anonymous function
%           f(x,theta). A kernel function the assumed function that allows to
%           predict the measurements from individual components of the
%           model.
% Step II.  As an example, we specify the parameter space by constructing a cubic grid
%           of possible parameters.
% Step III. We specify a design matrix X = x_1,...,x_n, that defines the
%           the points at which measurements where taken.  
% Step IV.  We specify the true parameters: K0, thetas0, w0, and noise
% Step V.   We simulate a signal y, by y_i = sum_j w0_j f(x_i, thetas0_j) + error_i
%            and the noiseless version y0_i = sum_j w0_j f(x_i, thetas0_j)
% Step VI.  Specify an oracle function tau: 
%            We provide a generic oracle function which uses gradient
%            descent, given a cache of starting points w/ predcomputed
%            kernels
%           Create function handler vfunc for evaluating prediction error
% Step VII. Fit the model using EBP!
%            EBP will fit the model y_i ~ sum_j w_j f(x_i, thetas_j)
%            to estimate the parameters (thetas) and weights (w)
%           We specify an L1 regularization, so that EBP solves
%            minimize ||y - sum_j w_j F(x_i,thetas_j)||^2 + lambda * (sum_j w_j)
%Step VIII. Show the quality of the estimated parameters 

%% I. Specification of kernel function: 2D rotated square of side length 0.5
%      parameters: (mu1, mu2) - center; angle - angle of rotation
%      theta is a 3x1 vector with components (mu1,mu_2,angle), and x is a 2x1 vector
% We write the kernel function f(x,theta) which we use to generate the data

rot_coords = @(x,theta) [sin(theta(3)*pi), cos(theta(3)*pi); cos(theta(3)*pi), -sin(theta(3)*pi)] * (x-theta(1:2));
rot_l_inf = @(x, theta) max(abs(rot_coords(x,theta)));
soft_thres = @(s, l) (abs(s) > l)*sign(s)*(abs(s)-l);
f = @(x, theta) exp(-10 * soft_thres(rot_l_inf(x,theta),.5)^2);

% corners of a square with center and rotation specified by theta: used for plotting
sqcorners = @(theta) repmat(theta(1:2),1,6) + ...
    [sin(theta(3)*pi), cos(theta(3)*pi); cos(theta(3)*pi), -sin(theta(3)*pi)] *[-.5 -.5; -.5 .5; .5 .5; .5 -.5; -.5 -.5; -.5 .5]';

%% II. Specification of parameter space]
% We take [-1,1]^2 x [0,0.5] as the parameter space
% Specifying this parameter space involves constructing a grid within the parameter space

theta_space = 1/20 .* (fullfact([21 21 6]) - 1)';
theta_space(1,:) = -2.* theta_space(1,:) + 1;
theta_space(2,:) = -2.* theta_space(2,:) + 1;
theta_space(3,:) = 2 .* theta_space(3,:);
delta = 0.1;
assert(isequal(min(theta_space'), [-1 -1 0]))
assert(isequal(max(theta_space'), [1 1 0.5]))

%% III. Specification of design matrix X
% X =  x_1,...,x_n are the points at which we observe y_i = sum_j w_j f(x_i, theta_j) + error_i
% Note our convention of taking X (p x n) even though y is n x 1
% Xval is design matrix for an independent data set used for evaluating
% error

X = 2/20 .* (fullfact([41 41])-21)';
n = size(X,2);
X_val = 2/10 .* (fullfact([21 21])-11)';
n_val = size(X_val,2);

%% IV. Specification of model parameters
% The parameters of the model (and their assigned values) are
%  - K0, the number of components, in this case 10
%  - thetas0, a 3xK0 matrix of the parameters, each column drawn randomly
%     from the parameter space
%  - w0, a K0x1 vector of weights, this case all weights = 1
%  - noise, standard deviation of noise
%  - noise_type, Gaussian noise

noise = 0.01;
noise_type = 'gaussian';
K0 = 3;
thetas0 = sample_parameters(theta_space, delta, K0); 
w0 = 1/K0.*ones(K0,1);

% Plot the parameters

figure;
scatter(thetas0(1,:),thetas0(2,:),'k.'); hold on;
for comp = 1:K0;
    % plot the four corners of the square
    sqc = sqcorners(thetas0(:,comp));
    plot(sqc(1,:),sqc(2,:),'k','LineWidth',10*w0(comp)); hold on;
end
title('Model parameters');

%% V. Generation of data
% We generate a noiseless signal y0 and a noisy signal y using design matrix X and the true parameters of the model

[y,y0] = generate_signal(X, thetas0, w0, f, noise_type, noise);
[y_val,y0_val] = generate_signal(X_val, thetas0, w0, f, noise_type, noise);

% Plot the data

figure;
scatter(thetas0(1,:),thetas0(2,:),'k.'); hold on;
for comp = 1:K0;
    % plot the four corners of the square
    sqc = sqcorners(thetas0(:,comp));
    plot(sqc(1,:),sqc(2,:),'k','LineWidth',10*w0(comp)); hold on;
end
title('Model parameters');
pos = (y > 0);
scatter(X(1,pos),X(2,pos),100.*y(pos)','b'); hold on;
scatter(X(1,~pos),X(2,~pos),-100.*y(~pos)','r');
title('Data');

%% VI. Specify the oracle tau and prediction error function
% An oracle is a function which takes a residual (n x 1 vector) as input
% and fits a single-component model, f_theta, to the residual: then it
% returns the parameter theta. We provide a generic oracle builder
% (generic_oracle.m) We use the generic_oracle function to create a
% function handler tau which we will pass to EBP which uses gradient
% descent w/ numerical derivatives on random starting points
% 
% Our EBP method also accepts a prediction error function, vfunc It uses
% vfunc to estimate the prediction error of its current model Internally,
% vfunc uses a independent set of validation data to estimate the
% prediction error of a model We provide a validation function builder
% (validation_function.m) which can be used to build a validation function,
% using a validation data set

regtype = 'L1'; lambda = 0.01;
grad_eps = [1e-5 0.9];        % uses step size of 1e-5 for numerical derivative, multiplier of 0.9 for line search
Ngradsteps = [3 10];          % uses 3 gradient steps, max 10 line search steps
Nrestarts = 10;             % uses 10 random restarts

% create the oracle tau as an anonymous function
tau = @(r,cache) generic_oracle(r,X,f,theta_space,cache,delta,regtype,lambda,grad_eps,Ngradsteps,Nrestarts);

% create the validation function 
vfunc = @(thetas, w) validation_function(thetas, w, X_val, f, y_val);
% TRUE prediction error
vfunc0 = @(thetas, w) validation_function(thetas, w, X_val, f, y0_val);


%% VII. Use NNLS and elastic basis pursuit to fit the model
%  Fit the model using EBP!
%  - EBP will fit the model y_i ~ sum_j w_j f(x_i, thetas_j)
%    to estimate the parameters (thetas) and weights (w)
%  - We specify an L1 regularization, so that EBP solves
%    minimize ||y - sum_j w_j F(x_i,thetas_j)||^2 + lambda * (sum_j w_j)

%  fit NNLS
cache=[];
[thetas_n, w_n, yh_n, psse_n, sse_n,cache] = nnls_fit(y,X,cache,theta_space,f,regtype,lambda);
mse_n = vfunc(thetas_n, w_n);
r_n = y-yh_n;
mse0_n = vfunc0(thetas_n, w_n)
K_n = size(thetas_n,2);

% show  NNLSfit results

figure;

for comp = 1:K0;
    % plot the four corners of the square
    sqc = sqcorners(thetas0(:,comp));
    plot(sqc(1,:),sqc(2,:),'k','LineWidth',50*w0(comp)); hold on;
end
for comp = 1:K_n;
    % plot the four corners of the square
    sqc = sqcorners(thetas_n(:,comp));
    plot(sqc(1,:),sqc(2,:),'r','LineWidth',50*w_n(comp)); hold on;
end

title('True fits (black) vs NNLS fits (red)');


%% fit EBP
nits =10;
tau = @(r,cache) generic_oracle(r,X,f,theta_space,cache,delta,regtype,lambda,grad_eps,Ngradsteps,Nrestarts);
[thetas_e,w_e,yh_e]=elastic_basis_pursuit([],y,X,cache,f,regtype,lambda,tau,vfunc,nits,true);
mse0_e = vfunc0(thetas_e, w_e)
K_e = size(thetas_e,2);


% show  EBPfit results

figure;

for comp = 1:K0;
    % plot the four corners of the square
    sqc = sqcorners(thetas0(:,comp));
    plot(sqc(1,:),sqc(2,:),'k','LineWidth',50*w0(comp)); hold on;
end
for comp = 1:K_e;
    % plot the four corners of the square
    sqc = sqcorners(thetas_e(:,comp));
    plot(sqc(1,:),sqc(2,:),'r','LineWidth',50*w_e(comp)); hold on;
end

title('True fits (black) vs EBP fits (red)');


==> nips_ebp_2014/generic/elastic_basis_pursuit.m <==
function [best_thetas,best_w,best_yh,psses,sses,mses,spars] = elastic_basis_pursuit(thetas,y,X,cache,f,regtype,lambda,tau,vfunc,nits,verbose)
% [best_thetas,best_w,best_yh,psses,sses,mses,spars] = elastic_basis_pursuit(thetas,y,X,cache,f,regtype,lambda,tau,vfunc,nits,verbose)
%  Fits a mixture model to y using EBP
%  I.e. solves
%   minimize psse = sum_i (y_i - sum_j w_j f(x_i,theta_j))^2 + lambda * P(w)
%
% Inputs:
%  - thetas, D x K0 matrix: initial estimate of parameters; you can set this to []
%  - y, n x 1 signal
%  - X, p x n design matrix X = (x_1,...,x_n)
%  - cache: [], or a struct with the following fields
%   * thetas, D x K1 matrix: previously cached parameter points
%   * inds, 1 x K1 matrix: the theta_space cell index for cached thetas 
%   * F, n x K1 matrix: previously cached signal matrix
%   * nms, 1 x K1 matrix: norms of cached_F
%  - f, function handle of the form f(x,theta): specifies kernel family
%  - regtype, 'none', 'L1', or 'unweighted': regularization type
%  - lambda, scalar: penalization constant
%  - tau, function handle: oracle which returns theta=tau(r), so that f_theta is most correlated with r
%     see generic_oracle.m
%  - vfunc, function handle: function which returns prediction errror mse = vfunc(yh) 
%     see validation_function/,
%  - nits, number of iterations
%  - verbose, boolean: if true, print [iter, psse, sse, mse, spar, corr, toc] in each
%     iteration where corr is the correlation of the newest added theta
% 
% Outputs:
%  - best_thetas, D x K matrix of estimated parameters which minimize validation error
%  - best_w, K x 1 vector of estimated weights which minimize validation error
%  - best_yh, n x1 predicted signal which minimizes validation error
%  - psses, 1 x nits vector: penalized sum of squares error in each iteration
%  - sses, 1 x nits vector: sum of squares error in each iteration
%  - mses, 1 x nits vector: prediction errors in each iteration
%  - spars, 1 x nits vector: size of active set in each iteration
%
% Example usage:
%  theta_space = .5 .* (fullfact([5 5])-3)'; % grid on [-1,1]^2
%  delta = .5;
%  thetas = sample_parameters(theta_space,delta,10); % will sample points from [-1.25,1.25]^2
%  w = rand(10,1);
%  f = @(x,theta) exp(-norm(x-theta)^2); % gaussian kernel
%  X = randn(2,10);
%  X_val = randn(2,10);
%  noise_type = 'gaussian'; noise=0.1; % specifies gaussian noise N(0, 0.01)
%  [y,y0] = generate_signal(X, thetas, w, f, noise_type, noise);
%  [y_val,y0_val] = generate_signal(X, thetas, w, f, noise_type, noise);
%  regtype = 'L1'; lambda = 0.1;
%
%  % create oracle tau
%  grad_eps = [1e-5 0.9]; % uses step size of 1e-5 for numerical derivative, multiplier of 0.9 for line search
%  Ngradsteps = [3 10]; % does 3 gradient steps, max 10 line search steps
%  Nrestarts = 100; % number of random restarts
%  % create the oracle tau as an anonymous function
%  tau = @(r) generic_oracle(r,X,f,theta_space,delta,regtype,lambda,grad_eps,Ngradsteps,Nrestarts);
%
%  % create function handle for vfunc
%  vfunc = @(thetas, w) validation_function(thetas, w, X_val, f, y_val);
%
%  % fit an NNLS
%  [thetas_n, w_n, yh_n, psse_n, sse_n] = nnls_fit(y,X,theta_space,f,regtype,lambda);
% 
%  % fit EBP, using NNLS fit as initialization
%  nits = 100;
%  [best_thetas,best_w,best_yh,psses,sses,mses,spars] = elastic_basis_pursuit(thetas_n,y,X,f,regtype,lambda,tau,vfunc,nits,true)

% transform y for regularized problem
%%
n = size(y,1);
if strcmp(regtype,'L1')
  y = [y; 0];
end
if strcmp(regtype,'unweighted')
  y = [y; sqrt(lambda)];
end

%% Initialization
r = y;
if size(thetas,2) > 0
  F = predictor_matrix(X, thetas, f, regtype, lambda);
  w = lsqnonneg(F,y);
  yh = F*w;
  psse = norm(y-yh)^2;
  sse = norm(y(1:n) - yh(1:n))^2;
  r = y - yh;
  mse = vfunc(thetas,w);
end
[theta_new,corrr,cache] = tau(r,cache);
D = size(theta_new,1);
if size(thetas,2) ==0
  F = zeros(size(y,1),0);
  thetas = zeros(D,0);
  w = zeros(0);
  yh = 0.*y;
  psse = norm(y)^2;
  sse = norm(y(1:n))^2;
  mse = vfunc(theta_new, 0);
end

psses = zeros(1,nits);
sses = zeros(1,nits);
mses = zeros(1,nits);
spars = zeros(1,nits);

best_mse = mse;
best_yh = yh;
best_thetas = thetas;
best_w = w;

K = size(thetas,2);

if verbose;
  {'iter','psse','sse','mse','K','corr','toc';0,psse,sse,mse,K,NaN,NaN}
end


%% Main loop
for iter = 1:nits;
  tic;
  % add the new theta
  K = K+1;
  thetas = [thetas, theta_new];
  F = [F, predictor_matrix(X, theta_new, f, regtype, lambda)];
  % refit weights
  w = lsqnonneg(F, y);
  yh = F * w;
  r = y-yh;
  % prune params
  thetas = thetas(:, w > 0);
  F = F(:, w > 0);
  w = w(w > 0);
  K = size(thetas,2);
  % validation error
  mse = vfunc(thetas, w);
  if mse < best_mse;
    best_mse = mse;
    best_thetas = thetas;
    best_w = w;
    best_yh = yh;
  end
  % various statistics
  psses(iter) = norm(y-yh)^2;
  sses(iter) = norm(y(1:n) - yh(1:n))^2;
  mses(iter) = mse;
  spars(iter) = K;
  % get new theta
  if iter < nits;
    [theta_new,corrr,cache] = tau(r,cache);
  end
  toc_i = toc;
  
  if verbose;
      {'iter','psse','sse','mse','K','corr','toc';iter,psses(iter),sses(iter),mses(iter),spars(iter),corrr,toc_i}
  end

end

end


==> nips_ebp_2014/generic/generate_signal.m <==
function [y,y0] = generate_signal(X, thetas, w, f, noise_type, noise)
% [y,y0] = generate_signal(X, thetas, w, f, noise_type, noise)
%  Generates a noisy signal and noiseless signal from a mixture model, with family f
%
% Inputs:
%  - X, p x n matrix of design points
%  - thetas, 1 x K list of parameters
%  - w, a 1 x K vector of weights
%  - f, function handle of the form f(x,theta): specifies kernel family
%  - noise_type: 'gaussian', 'rician', 'poisson', or 'none', see below:
%  - noise, scalar: scale parameter for generating noise
%    * if noise_type=='gaussian': the standard deviation
%    * if noise_type== 'rician': sqrt(2) * scale parameter, approaches std deviation in the limit to zero
%    * if noise_type== 'poisson': y will be generated as Poisson(y0/noise), y0 will be scaled to y0/noise
% 
% Outputs:
%  - y, n x 1 vector: noisy signal
%  - y0, n x 1 vector: noiseless or 'true' signal
%
% Example usage:
%  theta_space = .5 .* (fullfact([5 5])-3)'; % grid on [-1,1]^2
%  delta = .5;
%  thetas = sample_parameters(theta_space,delta,10); % will sample points from [-1.25,1.25]^2
%  w = rand(10,1);
%  f = @(x,theta) exp(-norm(x-theta)^2); % gaussian kernel
%  X = randn(2,10);
%  regtype = 'none'; lambda = 0;
%  noise_type = 'gaussian'; noise=0.1; % specifies gaussian noise N(0, 0.01)
%  [y,y0] = generate_signal(X, thetas, w, f, noise_type, noise);


n = size(X,2);
K = size(w,2);
F = predictor_matrix(X, thetas, f, 'none', 0);
y0 = F * w;
y = y0;
if strcmp(noise_type,'gaussian')
  y = y0 + noise.* randn(n,1);
end
if strcmp(noise_type,'rician')
  y = sqrt((y0+(1/sqrt(2)).*noise.*randn(n,1)).^2 + 1/2.*(noise.*randn(n,1)).^2);
end
if strcmp(noise_type,'poisson')
  y0 = y0./noise;
  y = possrnd(y0,n,1);
end
end


==> nips_ebp_2014/generic/generic_oracle.m <==
function [best_theta,best_corr,cache] = generic_oracle(r,X,f,theta_space,...
    cache,delta,regtype,lambda,grad_eps,Ngradsteps,Nrestarts)
% [best_theta,best_corr] = generic_oracle(r,X,f,theta_space,delta,regtype,lambda,grad_eps,Ngradsteps,Nrestarts)
%  A function that will *not* be used directly
%  Rather, use it to create an anonymous function of r
%  generic_oracle uses gradient descent with numerical derivatives to find a theta
%   such that tilde-f_theta is highly correlated with r
% 
% Inputs:
%  - r, nx1 vector: the residual
%  - X, p x n design matrix X
%  - f, function handle of the form f(x,theta): specifies kernel family
%  - theta_space, D x K0 matrix: columns of theta_space form a grid over
%     the parameter space
%  - cache: can be left blank [], or a struct with the following fields
%   * thetas, D x K1 matrix: previously cached parameter points
%   * inds, 1 x K1 matrix: the theta_space cell index for cached thetas 
%   * F, n x K1 matrix: previously cached signal matrix
%   * nms, 1 x K1 matrix: norms of cached_F
%  - delta, scalar: normally the minimum spacing between points in theta_space
%  - regtype, 'none', 'L1', or 'unweighted': regularization type
%  - lambda, scalar: penalization constant
%  - grad_eps, scalar: controls the step size used for the numerical derivative
%     if grad_eps has a second element: controls multiplier (<1) used for line search
%  - Ngradsteps, positive integer: number of gradient steps
%     if Ngradsteps has a second element: controls number of line search steps
%  - Nrestarts, positive integer: number of restarts
%
% Outputs:
%  - best_theta, Dx1 vector: the best parameter found so far
%  - best_corr, scalar: its normalized inner produce with the residual
%  - cache: a struct with the following fields
%   * thetas, D x K1 matrix: previously cached parameter points
%   * inds, 1 x K1 matrix: the theta_space cell index for cached thetas 
%   * F, n x K1 matrix: previously cached signal matrix
%   * nms, 1 x K1 matrix: norms of cached_F
%
%  Example usage:
%   theta_space = .5 .* (fullfact([5 5])-3)'; % grid on [-1,1]^2
%   delta = .5;
%   thetas = sample_parameters(theta_space,delta,1); % samples a point  from [-1.25,1.25]^2
%   w = 1;
%   f = @(x,theta) exp(-norm(x-theta)^2); % gaussian kernel
%   X = randn(2,100);
%   regtype = 'none'; lambda = 0;
%   noise_type = 'gaussian'; noise=0.1; % specifies gaussian noise N(0, 0.01)
%   [y,y0] = generate_signal(X, thetas, w, f, noise_type, noise); % generates the kernel function plus noise
%   grad_eps = [1e-5 0.9]; % uses step size of 1e-5 for numerical derivative, multiplier of 0.9 for line search
%   Ngradsteps = [3 10]; % does 3 gradient steps, max 10 line search steps
%   Nrestarts = 100; % number of random restarts
%
%   % create the oracle tau as an anonymous function
%   tau = @(r,cache) generic_oracle(r,X,f,theta_space,cache,delta,regtype,lambda,grad_eps,Ngradsteps,Nrestarts);
%   [~, ~,~, ~, ~,cache] = nnls_fit(y,X,[],theta_space,f,regtype,lambda);
%   
%   [theta_est, corr_est] = tau(y,cache);   % find theta using noisy signal
%   [theta_est0,corr_est0] = tau(y0,cache); % find theta using noiseless signal
%   % compare the theta found by the oraclewith the true theta generating the data
%   [thetas, theta_est0, theta_est]
%   % compare their correlations
%   nmlz = @(v) v./norm(v); % normalizes a vector
%   corr_y_0 = nmlz(predictor_matrix(X, thetas(:,1), f, regtype, lambda))'*y;
%   corr_y0_0 = nmlz(predictor_matrix(X, thetas(:,1), f, regtype, lambda))'*y0;
%   [corr_y0_0, corr_est0; corr_y_0, corr_est]

% parse optional control parameters

n = size(r,1);
Nlinesteps = 5;
line_mult = 0.5;
if size(Ngradsteps,2) > 1;
  Nlinesteps = Ngradsteps(2);
end
if size(grad_eps) > 1;
  line_mult = grad_eps(2);
end

grad_eps = grad_eps(1);
Ngradsteps = Ngradsteps(1);

K0 = size(theta_space,2);

if size(cache,2)==0
  cached_thetas = theta_space;
  cached_inds = 1:K0;
  cached_F = predictor_matrix(X, theta_space, f, regtype, lambda);
  cached_nms = sqrt(sum(cached_F.^2));
  cache = struct('thetas',cached_thetas,'inds',cached_inds,'F',cached_F,'nms',cached_nms);
end

% useful functions

nmlz = @(v) v./norm(v); % normalizes a vector
% gets the correlation of f_theta with r
corrr = @(r,theta)  nmlz(predictor_matrix(X, theta, f, regtype, lambda))'*r ; 

%% Initialization

best_corr = -Inf;
best_theta = theta_space(:,1);
K0 = size(theta_space,2);
D = size(theta_space,1);

new_cache_thetas = zeros(D,Nrestarts);
new_cache_F = zeros(n,Nrestarts);
new_cache_inds = zeros(1,Nrestarts);
new_cache_nms = zeros(1,Nrestarts);
success_flags = zeros(1,Nrestarts);

%% Filtering step
% Computes correlations with all cached points
% The algorithm will go through sampled points in order of 

cache_corrs = r'* cache.F ./ cache.nms;
[~,o] = sort(-cache_corrs);

%% Main loop


for iter = 1:Nrestarts;
  % select starting point
  o_ind = o(mod(iter-1,K0)+1);
  theta_ind = cache.inds(o_ind);
  theta_center = theta_space(:, theta_ind);
  theta = cache.thetas(:, o_ind);

  % perturb starting point
  shift_size = delta/2 * min([1,exprnd(1)]) * rand(1);
  shift0 = theta-theta_center;
  temp = shift0+shift_size;
  shift0(temp > delta/2) = delta/2-shift_size;
  temp = -shift0+shift_size;
  shift0(temp > delta/2) = -delta/2+shift_size;
  assert(max(max([shift0+shift_size, -shift0+shift_size])) <= delta/2);
  theta = theta_center + shift0 + shift_size * (2*rand(D,1)-1);

  % compute the correlation and cache the results
  Fnew = predictor_matrix(X, theta, f, regtype, lambda);
  Fnm = norm(Fnew);
  corr0 = (r'* Fnew) / Fnm;
  new_cache_thetas(:,iter) = theta;
  new_cache_F(:,iter) = Fnew;
  new_cache_inds(iter) = theta_ind;
  new_cache_nms(:,iter) = Fnm;

  if corr0 > best_corr;
    best_corr=corr0;
    best_theta=theta;
  end
  if corr0 > cache_corrs(o_ind);
    success_flags(iter) = 1;
  end



  for graditer = 1:Ngradsteps;
    flag=1;
    % evaluate gradient
    grad = zeros(D,1);
    for d = 1:D;
      theta_temp = theta;
      theta_temp(d) = theta_temp(d)+grad_eps;
      grad(d) = (corrr(r,theta_temp) - corr0)./grad_eps;
    end
    if norm(grad)==0;
      flag=0;
    end
    % do a line search
    count = 0; 
    neg_limit = -(delta/2) - (theta - theta_center);
    pos_limit = (delta/2) - (theta - theta_center);
    % calculates step size to remain in the box
    step_size = min([1; neg_limit(grad < 0)./grad(grad< 0); pos_limit(grad > 0)./grad(grad > 0)]);
    if step_size <= 0;
      flag = 0;
    end
    while flag && (count < Nlinesteps);
      step_size = step_size * line_mult;
      count = count+1;
      theta_temp = theta + step_size.* grad;
      assert(max(abs(theta_temp - theta_center)) < delta/2);
      Fnew = predictor_matrix(X, theta_temp, f, regtype, lambda);
      Fnm = norm(Fnew);
      corr_temp = (r'* Fnew) / Fnm;
      if corr_temp > corr0;
        theta = theta_temp;
        corr0 = corr_temp;
        new_cache_thetas(:,iter) = theta;
        new_cache_F(:,iter) = Fnew;
        new_cache_inds(iter) = theta_ind;
        new_cache_nms(:,iter) = Fnm;
        flag = 0;
        success_flags(iter) = 1;
      end
      if corr_temp > best_corr;
        best_corr=corr_temp;
        best_theta=theta_temp;
      end
    end
    % END line search
  end
  % END gradient descent
end

sff = success_flags ==1;
cache = struct('thetas',[cache.thetas,new_cache_thetas(:,sff)],...
               'inds', [cache.inds, new_cache_inds(sff)], ...
               'F',[cache.F, new_cache_F(:,sff)],...
               'nms',[cache.nms, new_cache_nms(sff)]);
end


==> nips_ebp_2014/generic/nnls_fit.m <==
function [thetas, w, yh, psse, sse, cache] = nnls_fit(y, X, cache, theta_space, f, regtype, lambda)
% [thetas, w, yh, psse, sse] = nnls_fit(y, X, theta_space, f, regtype, lambda)
%  Fits regularized NNLS to estimate thetas, w
%  I.e. solves
%   minimize psse = sum_i (y_i - sum_j w_j f(x_i,theta_j))^2 + lambda * P(w)
%
% Inputs:
%  - y, n x 1 signal
%  - X, p x n design matrix X = (x_1,...,x_n)
%  - cache: can be left blank [], or a struct with the following fields
%   * thetas, D x K1 matrix: previously cached parameter points
%   * inds, 1 x K1 matrix: the theta_space cell index for cached thetas
%   * F, n x K1 matrix: previously cached signal matrix
%   * nms, 1 x K1 matrix: norms of cached_F
%  - theta_space , D x K0 grid of parameters = (theta_1,...,theta_K0)
%  - f, function handle of the form f(x,theta): specifies kernel family
%  - regtype, 'none', 'L1', or 'unweighted': regularization type
%  - lambda, scalar: penalization constant
%
% Outputs:
%  - thetas, D x K matrix of estimated parameters
%  - w, K x 1 vector of estimated weights
%  - yh, n x1 predicted signal
%  - psse, penalized sum of squares error
%  - sse, sum of squares error for regression
%  - cache: a struct with the following fields
%   * thetas, D x K1 matrix: previously cached parameter points
%   * inds, 1 x K1 matrix: the theta_space cell index for cached thetas 
%   * F, n x K1 matrix: previously cached signal matrix
%   * nms, 1 x K1 matrix: norms of cached_F
%
% Example usage:
%  theta_space = .5 .* (fullfact([5 5])-3)'; % grid on [-1,1]^2
%  delta = .5;
%  thetas = sample_parameters(theta_space,delta,10); % will sample points from [-1.25,1.25]^2
%  w = rand(10,1);
%  f = @(x,theta) exp(-norm(x-theta)^2); % gaussian kernel
%  X = randn(2,10);
%  regtype = 'L1'; lambda = 0.1;
%  noise_type = 'gaussian'; noise=0.1; % specifies gaussian noise N(0, 0.01)
%  [y,y0] = generate_signal(X, thetas, w, f, noise_type, noise);
%  [thetas_n, w_n, yh_n, psse_n, sse_n] = nnls_fit(y,X,[],theta_space,f,regtype,lambda);

K0 = size(theta_space,2);

if size(cache,2)==0;
  cached_thetas = theta_space;
  cached_inds = 1:K0;
  cached_F = predictor_matrix(X, theta_space, f, regtype, lambda);
  cached_nms = sqrt(sum(cached_F.^2));
  cache = struct('thetas',cached_thetas,'inds',cached_inds,'F',cached_F,'nms',cached_nms);
end

F = cache.F;

n = size(y,1);
if strcmp(regtype,'L1');
  y = [y; 0];
end
if strcmp(regtype,'unweighted');
  y = [y; sqrt(lambda)];
end
betaa = lsqnonneg(F, y);
yh = F * betaa;
psse = norm(yh - y)^2;
sse = norm(yh(1:n)-y(1:n))^2;
w = betaa(betaa > 0);
thetas = theta_space(:, betaa > 0);
yh = yh(1:n);

end



==> nips_ebp_2014/generic/predictor_matrix.m <==
function F = predictor_matrix(X, thetas, f, regtype, lambda)
% F = predictor_matrix(X, thetas, f, regtype, lambda)
%  Generates the ? x K matrix of regressors F, (either n x K or (n+1) x K)
%  
% Inputs:
%  - X, p x n design matrix X
%  - thetas, D x K matrix of parameters
%  - f, function handle of the form f(x,theta): specifies kernel family
%  - regtype, 'none', 'L1', or 'unweighted': regularization type
%  - lambda, scalar: penalization constant
%
% Outputs:
%  - F, ? x K matrix.  A n x K matrix if regtype == 'none', 
%     a (n+1) x K matrix if regtype == 'unweighted' or 'L1'.
%     Signal matrix with F(i,j) = f(X(:,i), theta(:,j))
%
% Example usage:
%  theta_space = .5 .* (fullfact([5 5])-3)'; % grid on [-1,1]^2
%  delta = .5;
%  thetas = sample_parameters(theta_space,delta,10); % will sample points from [-1.25,1.25]^2
%  f = @(x,theta) exp(-norm(x-theta)^2); % gaussian kernel
%  X = randn(2,10);
%  regtype = 'none'; lambda = 0;
%  F = predictor_matrix(X,thetas,f,regtype,lambda);

K = size(thetas,2);
n = size(X,2);
rawF = zeros(n,K);
fhandle = @(i,j) f(X(:,i),thetas(:,j));
cls = ones(n,1) * (1:K);
rws = (1:n)' * ones(1,K);
rawF = arrayfun(fhandle, rws, cls);

if strcmp(regtype,'none');
  F = rawF;
end

if strcmp(regtype,'L1') || strcmp(regtype,'unweighted');
  F = [rawF; sqrt(lambda).*ones(1,K)];
end

end


==> nips_ebp_2014/generic/sample_parameters.m <==
function thetas = sample_parameters(theta_space, delta, K)
% thetas = sample_parameters(theta_space, delta, K)
%
% Samples K parameters (theta) from the parameter space Theta
%  where Theta is defined as the set of all points within a hypercube of edge length
%  2* delta of a column vector in theta_space
%
% Inputs
%  - theta_space, D x K0 matrix: columns of theta_space form a grid over the parameter space
%  - delta, scalar: normally the minimum spacing between points in theta_space
%  - K, positive integer: number of points to sample 
%
% Outputs
%  - thetas: D x K matrix: columns are randomly sampled parameters
% 
% Example usage:
%  theta_space = .5 .* (fullfact([5 5])-3)'; % grid on [-1,1]^2
%  delta = .5;
%  thetas = sample_thetas(theta_space,delta,10); % will sample points from [-1.25,1.25]^2

D = size(theta_space,1);
K0 = size(theta_space,2);
thetas = theta_space(:,randsample(K0,K,true)) + delta.*(rand(D,K)-.5);
end


==> nips_ebp_2014/generic/validation_function.m <==
function mse = validation_function(thetas, w, X, f, y0)
% mse = validation_function(thetas, w, X, f, y0)
%  A function that will *not* be used directly
%  Rather, use it to create an anonymous function of (thetas, w)
%
% Inputs: 
%  - thetas, D x K matrix of estimated parameters
%  - w, K x 1 vector of estimated weights
%  - X, p x n design matrix X
%  - f, function handle of the form f(x,theta): specifies kernel family
%  - y0, n x 1 vector of 'ground truth' signal, either the true signal or one fitted from an independent set
% 
% Outputs:
%  - mse, mean prediction error
%
% Example usage:
%  theta_space = .5 .* (fullfact([5 5])-3)'; % grid on [-1,1]^2
%  delta = .5;
%  thetas = sample_parameters(theta_space,delta,10); % will sample points from [-1.25,1.25]^2
%  w = rand(10,1);
%  f = @(x,theta) exp(-norm(x-theta)^2); % gaussian kernel
%  X = randn(2,10);
%  X_val = randn(2,10);
%  noise_type = 'gaussian'; noise=0.1; % specifies gaussian noise N(0, 0.01)
%  [y,y0] = generate_signal(X, thetas, w, f, noise_type, noise);
%  [y_val,y0_val] = generate_signal(X, thetas, w, f, noise_type, noise);
%
%  % create function handle
%  vfunc = @(thetas, w) validation_function(thetas, w, X_val, f, y_val);
%
%  % fit an NNLS
%  regtype = 'L1'; lambda = 0.1;
%  [thetas_n, w_n, yh_n, psse_n, sse_n] = nnls_fit(y,X,theta_space,f,regtype,lambda);
%
%  % compute the prediction error
%  mse_n = vfunc(thetas_n, w_n);

n = size(X,2);
F = predictor_matrix(X, thetas, f, 'none', 0);
yh = F * w;
mse = norm(y0-yh)^2./n;

end
